Secure Synchronization of Heterogeneous Pulse-Coupled Oscillators

In this paper, we consider the synchronization of heterogeneous pulse-coupled oscillators (PCOs), where some of the oscillators might be faulty or malicious. The oscillators interact through identical pulses at discrete instants and evolve continuously with different frequencies otherwise. Despite the presence of misbehaviors, benign oscillators aim to reach synchronization. To achieve this objective, two resilient synchronization protocols are developed in this paper by adapting the real-valued mean-subsequence reduced (MSR) algorithm to pulse-based interactions. The first protocol relies on packet-based communication to transmit absolute frequencies, while the second protocol operates purely with pulses to calculate relative frequencies. In both protocols, each normal oscillator periodically counts the received pulses to detect possible malicious behaviors. By disregarding suspicious pulses from its neighbors, the oscillator updates both its phases and frequencies. The paper establishes sufficient conditions on the initial states and graph structure under which resilient synchronization is achieved in the PCO network. Specifically, the normal oscillators can either detect the presence of malicious nodes or synchronize in both phases and frequencies. Additionally, a comparison between the two algorithms reveals a trade-off between relaxed initial conditions and reduced communication burden.

==> code/oscilator_identical.m <==
clear all
clc
rng(3)

h=10e-5; % sample interval
t_h=10;
s=t_h/h;

n = 8;
f = 1;

Neighbor = xlsread('PCO_attack.xlsx');
d = sum(Neighbor,1);
%rng(0)

x = 0.1*rand(1,n);
w = 1 + 1.8*rand(1,n);
%w = ones(1,n);
flag = ones(1,n);
c = zeros(1,n);

t1 = zeros(size(Neighbor));
t2 = zeros(size(Neighbor));

X = zeros(n,s);
W = zeros(n,s);
over_z = zeros(1,n);
under_z = zeros(1,n);

for t=1:1:s
    X(:,t) = reshape(x,n,1);
    W(:,t) = reshape(w,n,1);
    %x(:,1) = 0.5;
    w(:,1) = 1+abs(sin(t));
    %x(:,4) = 0.5;
    w(:,4) = 1+t*h-floor(t*h);
    w(:,4);
    for i = 1:n
        N = find(Neighbor(i,:)); % neighbor index of agent i
        if x(:,i) == 0
            flag(:,i) = 1;
            for j = N % search over N
                c(:,j) = c(:,j) + 1;
                if c(:,j) == f+1 && x(:,j) > 0.55 && x(:,j) <= 1
                    over_z(:,j) = 1 - x(:,j);
                elseif c(:,j) == d(:,j)-f && x(:,j) <= 0.45
                    under_z(:,j) = - x(:,j);
                end
            end
        elseif x(:,i) > 0.5 && x(:,i) < 0.6 && flag(:,i)== 1
            if i ~= 1 && i ~= 4 && c(:,i) > d(:,i)
                %error('attack') 
            else
            if i ~= 1 && i ~= 4
                x(:,i) = x(:,i)+ 0.5* (over_z(:,i)+under_z(:,i)); % jump the phase 
                m = sort(w(:,N));
                w(:,i) = mean(m(f+1:end-f));
                flag(:,i)= 0;
                c(:,i) = 0;
                over_z(:, i) = 0;
                under_z(:, i) = 0;
            end
            end
        end
        
        if i == 1
            %[0.3, 1, 2, 2.7, 3.8, 4.6]
            if t == 3000 || t == 10000 || t == 20000 || t == 27000 || t == 38000 || t == 46000
                x(:, 1) = 0;
            else
                x(:, 1) = 0.5;
            end
        elseif i == 4
            x(:,i) = x(:,i)+ 0.3* h;
        else
            x(:,i) = x(:,i)+ w(:,i)* h;
        end
        if x(:,i) >= 1
            x(:,i) = 0;
        end 
    end
    result = zeros(7, n);
    result(1, :) = 1 : n;
    result(2, :) = flag;
    result(3, :) = x;
    result(4, :) = w;
    result(5, :) = c;
    result(6, :) = over_z;
    result(7, :) = under_z;
    result;
%     if mod(t, 100) == 0
%         plot_figure(x, Neighbor);
%         %result
%     end
    
end

save('X.mat', 'X')




==> code/plot2.m <==
close all;
clear all;
load('X.mat','X');
%X(1, 1 : end) = 0.125;
%X(4, 1 : end) = 0.59;



T = 50001;
X = X(1 : end, 1 : T);

X = X(:,1:100:end);
[m, n] = size(X);
figure;
hold;

color_map = [[252., 41, 30]; [250, 200, 205]; [219, 249, 244]; [255, 0, 0]; [0, 70, 222]; [252, 170, 103]; [255, 255, 199]; [84, 134, 135]] / 255;

%rectangle('Position', [-2, -1, 2, 2], 'Curvature', [1, 1]);
%axis equal;
for i = 1 : m
    if i == 1
        x = [0.3, 1, 2, 2.7, 3.8, 4.6];
        y = [1, 1, 1, 1, 1, 1];
        scatter(x, y, '*', 'r')
        continue
    end
    
    if i == 4
        x = [1.5, 2.9, 5];
        y = [1, 1, 1];
        scatter(x, y, 'o', 'b')
        continue
    end
    %pos1 = [0, sin(X(i, 1) * 2 * pi)];
    %pos2 = [-1 - cos(X(i, 1) * 2 * pi), sin(X(i, 1) * 2 * pi)];
    %scatter(pos1(1), pos1(2), [], color_map(i, 1 : end));
    %scatter(pos2(1), pos2(2), [], color_map(i, 1 : end));
    %plot([pos1(1), pos2(1)], [pos1(2), pos2(2)], 'Color', color_map(i, 1 : end));
    y = X(i, :);
    x = ((1 : n) - 1);
    for p = n - 1 : -1: 1
        if y(p) - y(p + 1) > 0.8
            pos1_x = x(p);
            pos1_y = y(p);
            pos2_x = x(p + 1);
            pos2_y = y(p + 1) + 1;
            x_ = pos1_x + (1 - pos1_y) / (pos2_y - pos1_y) * (pos2_x - pos1_x);
            x = [x(1 : p), x_, x_, x(p + 1: end)];
            y = [y(1 : p), 1, 0, y(p + 1: end)];
            
        end
    end
    if i == 4
        plot(x * 0.001 * 10, y, '--', 'Color', color_map(i, 1 : end));
    else
        plot(x * 0.001 * 10, y, 'Color', color_map(i, 1 : end));
    end
end

%set(gca, 'XAxisLocation', 'origin');
%set(gca, 'YAxisLocation', 'origin');

%annotation('arrow', [0, 0.5], [0, 0])

==> code/plot_figure.m <==
function plot_figure(x, neighbor)
omega = 0 : 0.001: 1;
circle_x = sin(2 * pi * omega);
circle_y = cos(2 * pi * omega);
close all
figure; hold;
plot(circle_x, circle_y, 'Color', [0, 0, 0], 'linewidth', 1)
xlim([-1.1, 1.1]);
ylim([-1.1, 1.1]);
axis equal
ax = gca;
ax.XAxis.Visible='off';
ax.YAxis.Visible='off';
point_x = sin(x * 2 * pi);
point_y = cos(x * 2 * pi);
for i = 1 : size(x, 2)
    for j = i + 1 : size(x, 2)
        if neighbor(i, j) == 1
            plot([point_x(i), point_x(j)], [point_y(i), point_y(j)], 'Color', [0.5, 0.5, 0.5]);
        end
    end
end
scatter(point_x, point_y, 200, '.');
for i = 1 : size(x, 2)
    text(point_x(i) + 0.1, point_y(i), {i});
end
end
